Lean-Verified No-Go Theorems for $R$-Symmetries and Modular Symmetries in 4D GUTs

$R$-symmetries are instrumental in supersymmetric model building. However, a no-go theorem restricts us from using them in a large class of four-dimensional (4D) grand unified theories (GUTs). Specifically, it has been shown that a supersymmetric 4D GUT based on SU(5), with finitely many chiral multiplets, cannot be broken spontaneously to the exact minimal supersymmetric standard model (MSSM) while preserving a discrete $\mathbb{Z}_M^R$, with $M \geq 3$, or continuous U(1) $R$-symmetry. We use Lean 4 to formalize this proof. In the process, we identify and close a gap in the general case of the published argument. Further, we discuss the implications for GUT models with modular symmetries. We point out that modular symmetries are inevitably $R$-symmetries in a supersymmetric framework that also describes gravity. At certain critical points in moduli space, discrete $R$-symmetries are linearly realized. In the context of 4D GUTs, the no-go theorem then implies that exotic states become massless at these points, provided the GUT-breaking vacuum preserves these symmetries. In the vicinity of these critical points, these exotics are parametrically light, which may spoil gauge coupling unification.

==> anc/Modular.lean <==
import RNoGoAbstract
import Mathlib.NumberTheory.ModularForms.LevelOne.DimensionFormula
import Mathlib.RingTheory.RootsOfUnity.Complex

/-!
# Modular selection rules (Modular)

Selection rules for level-one modular symmetries with trivial multiplier, as used in the
section "Modular Symmetries" of the paper.  The file depends only on `RNoGoAbstract.lean`
and Mathlib.

**Modelling convention.**  A chiral multiplet `Φ` has modular weight `k`, i.e.
`Φ ↦ (cτ+d)^k Φ`, and the superpotential has weight `kW`, `𝒲 ↦ (cτ+d)^kW 𝒲`.  A coupling
`Y(τ) Φ₁ ⋯ Φₙ` is then possible only if `Y` is a level-one modular form of weight
`kW - (k₁ + ⋯ + kₙ)` (`reqWeight`).  We call the coupling *forbidden* if this space of
modular forms is zero (`Forbidden`).  Which spaces vanish is taken from Mathlib.
At level one the finite modular group is trivial, so every field transforms only through
its weight, and the center `-𝟙` acts on `Φ` by `(-1)^k`.

**Mass entries at the vacuum.**  If only some fields have nonzero vacuum values, a monomial
contributes to the superpotential mass entry of the fields `Φ₁`, `Φ₂` only if all its other
factors are fields with vacuum values.  Its required weight is therefore
`reqWeight kW (k₁ :: k₂ :: vev)`, where `vev` lists the weights of those other factors.

**Scope.**  The results below are statements about the *superpotential*.  The block
off-diagonal form of the full fermion mass matrix also requires that the Kähler potential
does not mix the two sectors at the vacuum; this is not formalized here.  The results are
not combined with `RNoGoAbstract.no_go` into a single theorem; the R-symmetry selection
rule `RNoGoAbstract.selection_rule` is used in `stabilizer_selection_rule`.

Main results, with the names used in the paper:
* `Modular.stabilizer_phases`: a stabilizer element with automorphy factor `j₀` of order `N`
  acts nontrivially on `𝒲` iff `N ∤ kW`; `stabilizer_selection_rule` feeds this into
  `RNoGoAbstract.selection_rule`.  The stabilizers of Table 1 are checked explicitly.
* `Modular.center_bipartite`: for odd `kW`, mass terms between fields of equal center parity
  are forbidden, for every value of `τ`.
* `Modular.gap_bipartite`: for `kW = -2` and fields of weight `0` or `-2`, with only weight-`0`
  fields acquiring vacuum values, a mass entry is forbidden iff both fields have the same
  weight.
* `Modular.toy_model`: selection rules of the toy model with `kW = -2`, `k_H = -4`.
-/

open scoped MatrixGroups Real
open ModularForm Complex

namespace Modular

/-! ## Allowed and forbidden couplings -/

/-- A coupling whose coefficient must be a level-one modular form of weight `k` is
*forbidden* if this space is zero. -/
def Forbidden (k : ℤ) : Prop := Module.rank ℂ (ModularForm 𝒮ℒ k) = 0

/-- Required weight of the coefficient `Y(τ)` of a coupling `Y(τ) Φ₁ ⋯ Φₙ`, for
superpotential weight `kW` and field weights `ks = [k₁, …, kₙ]`. -/
def reqWeight (kW : ℤ) (ks : List ℤ) : ℤ := kW - ks.sum

/-- Negative weight: forbidden ("trivial zeros"). -/
lemma forbidden_of_neg {k : ℤ} (hk : k < 0) : Forbidden k :=
  ModularForm.levelOne_neg_weight_rank_zero hk

/-- Odd weight: forbidden (the center `-𝟙` acts as `(-1)^k`). -/
lemma forbidden_of_odd {k : ℤ} (hk : Odd k) : Forbidden k :=
  ModularForm.levelOne_odd_weight_rank_zero hk

/-- Weight two: forbidden. -/
lemma forbidden_two : Forbidden 2 :=
  ModularForm.levelOne_weight_two_rank_zero

/-- Weight zero: allowed, the constants. -/
lemma not_forbidden_zero : ¬ Forbidden 0 := by
  simp [Forbidden, ModularForm.levelOne_weight_zero_rank_one]

/-- Weight four: allowed (`E₄`). -/
lemma not_forbidden_four : ¬ Forbidden 4 := by
  simp [Forbidden, ModularForm.levelOne_weight_four_rank_one]

/-- Weight six: allowed (`E₆`). -/
lemma not_forbidden_six : ¬ Forbidden 6 := by
  simp [Forbidden, ModularForm.levelOne_weight_six_rank_one]

/-- The space of level-one modular forms of weight ten is one-dimensional (`E₄ E₆`). -/
lemma rank_weight_ten : Module.rank ℂ (ModularForm 𝒮ℒ 10) = 1 := by
  have h := ModularForm.dimension_level_one 10 ⟨5, rfl⟩
  simpa [Nat.ModEq] using h

/-! ## Stabilizers and the selection rule (Corollary `cor:stabilizer`) -/

/-- Automorphy factor `j = cτ + d`. -/
def jfac (c d τ : ℂ) : ℂ := c * τ + d

/-- Möbius action `τ ↦ (aτ + b)/(cτ + d)`. -/
noncomputable def mob (a b c d τ : ℂ) : ℂ := (a * τ + b) / (c * τ + d)

/-- **Stabilizer phases.**  If the automorphy factor `j₀` of a stabilizer element has order
`N`, the element multiplies the superpotential by `j₀ ^ kW`, which is nontrivial iff
`N ∤ kW`.  In that case the element is an `R`-symmetry with `ζ² = j₀ ^ kW ≠ 1`. -/
theorem stabilizer_phases {j₀ : ℂ} {N : ℕ} (hj : IsPrimitiveRoot j₀ N) (kW : ℤ) :
    j₀ ^ kW ≠ 1 ↔ ¬ (N : ℤ) ∣ kW :=
  (hj.zpow_eq_one_iff_dvd kW).not

/-- If `N ∤ kW`, any phase `ζ` of `θ` with `ζ² = j₀ ^ kW` satisfies the hypothesis
`ζ² ≠ 1` of `RNoGoAbstract.selection_rule`, so mass terms within `𝓕₋` and within `𝓕₊`
are forbidden. -/
theorem stabilizer_selection_rule {j₀ : ℂ} {N : ℕ} (hj : IsPrimitiveRoot j₀ N) {kW : ℤ}
    (hN : ¬ (N : ℤ) ∣ kW) (ζ : ℂˣ) (hζ : (ζ : ℂ) ^ 2 = j₀ ^ kW) :
    ζ⁻¹ * ζ⁻¹ ≠ 1 ∧ ζ * ζ ≠ 1 := by
  refine RNoGoAbstract.selection_rule ζ ?_
  intro h
  apply (stabilizer_phases hj kW).mpr hN
  rw [← hζ, ← Units.val_pow_eq_pow_val, h, Units.val_one]

/-- Generic `τ`: the center `-𝟙` fixes every `τ`, with `j = -1` of order `2`. -/
theorem center_stabilizer (τ : ℂ) :
    mob (-1) 0 0 (-1) τ = τ ∧ jfac 0 (-1) τ = -1 ∧ IsPrimitiveRoot (-1 : ℂ) 2 := by
  refine ⟨?_, ?_, IsPrimitiveRoot.neg_one 0 (by norm_num)⟩
  · simp [mob]
  · simp [jfac]

/-- `τ = i`: `S = !![0, 1; -1, 0]` fixes `i`, with `j = -i` of order `4`. -/
theorem S_stabilizer :
    mob 0 1 (-1) 0 I = I ∧ jfac (-1) 0 I = -I ∧ IsPrimitiveRoot (-I) 4 := by
  refine ⟨?_, ?_, Complex.isPrimitiveRoot_neg_I⟩
  · simp [mob, div_neg, Complex.inv_I]
  · simp [jfac]

/-- The primitive sixth root of unity `e^{iπ/3}`. -/
noncomputable def ζ₆ : ℂ := exp (2 * π * I / 6)

lemma ζ₆_prim : IsPrimitiveRoot ζ₆ 6 := by
  simpa [ζ₆] using Complex.isPrimitiveRoot_exp 6 (by norm_num)

/-- The fixed point `ω = e^{2πi/3}` is `ζ₆ ^ 2`. -/
lemma ζ₆_sq : ζ₆ ^ 2 = exp (2 * π * I / 3) := by
  rw [ζ₆, ← Complex.exp_nat_mul]
  congr 1
  push_cast
  ring

lemma ζ₆_cube : ζ₆ ^ 3 = -1 := by
  have h6 : ζ₆ ^ 3 * ζ₆ ^ 3 = 1 := by rw [← pow_add]; exact ζ₆_prim.pow_eq_one
  have h3 : ζ₆ ^ 3 ≠ 1 := ζ₆_prim.pow_ne_one_of_pos_of_lt (by norm_num) (by norm_num)
  rcases mul_self_eq_one_iff.mp h6 with h | h
  · exact absurd h h3
  · exact h

lemma ζ₆_quadratic : ζ₆ ^ 2 - ζ₆ + 1 = 0 := by
  have hne : ζ₆ + 1 ≠ 0 := by
    intro h
    have h2 : ζ₆ ^ 2 = 1 := by
      rw [show ζ₆ = -1 by linear_combination h]; norm_num
    exact ζ₆_prim.pow_ne_one_of_pos_of_lt (by norm_num) (by norm_num) h2
  have hprod : (ζ₆ + 1) * (ζ₆ ^ 2 - ζ₆ + 1) = 0 := by
    linear_combination ζ₆_cube
  exact (mul_eq_zero.mp hprod).resolve_left hne

/-- `τ = ω`: `-ST = !![0, -1; 1, 1]` fixes `ω = ζ₆²`, with `j = ω + 1 = e^{iπ/3}` of
order `6`. -/
theorem negST_stabilizer :
    mob 0 (-1) 1 1 (ζ₆ ^ 2) = ζ₆ ^ 2 ∧ jfac 1 1 (ζ₆ ^ 2) = ζ₆ ∧ IsPrimitiveRoot ζ₆ 6 := by
  have hj : ζ₆ ^ 2 + 1 = ζ₆ := by linear_combination ζ₆_quadratic
  have h0 : ζ₆ ≠ 0 := ζ₆_prim.ne_zero (by norm_num)
  refine ⟨?_, ?_, ζ₆_prim⟩
  · simp only [mob, zero_mul, zero_add, one_mul]
    rw [hj, div_eq_iff h0]
    linear_combination -ζ₆_cube
  · simp only [jfac, one_mul]; exact hj

/-- The stabilizers of Table 1: the phase `j₀ ^ kW` of the superpotential is nontrivial iff
`2 ∤ kW` (generic `τ`), `4 ∤ kW` (`τ = i`) and `6 ∤ kW` (`τ = ω`), respectively. -/
theorem stabilizer_table (kW : ℤ) :
    ((-1 : ℂ) ^ kW ≠ 1 ↔ ¬ (2 : ℤ) ∣ kW) ∧
    ((-I) ^ kW ≠ 1 ↔ ¬ (4 : ℤ) ∣ kW) ∧
    (ζ₆ ^ kW ≠ 1 ↔ ¬ (6 : ℤ) ∣ kW) :=
  ⟨stabilizer_phases (IsPrimitiveRoot.neg_one 0 (by norm_num)) kW,
    stabilizer_phases Complex.isPrimitiveRoot_neg_I kW,
    stabilizer_phases ζ₆_prim kW⟩

/-- For a single torus, `kW = -1`, all three stabilizers of Table 1 act as `R`-symmetries. -/
theorem stabilizer_table_one_torus :
    (-1 : ℂ) ^ (-1 : ℤ) ≠ 1 ∧ (-I) ^ (-1 : ℤ) ≠ 1 ∧ ζ₆ ^ (-1 : ℤ) ≠ 1 := by
  obtain ⟨h1, h2, h3⟩ := stabilizer_table (-1)
  exact ⟨h1.mpr (by decide), h2.mpr (by decide), h3.mpr (by decide)⟩

/-! ## The modular `ℤ₄^R` (Corollary `thm:center`) -/

/-- The center acts on the superpotential by `(-1)^kW`; it is an `R`-symmetry iff `kW` is
odd. -/
theorem center_is_R (kW : ℤ) : (-1 : ℂ) ^ kW ≠ 1 ↔ Odd kW := by
  rw [(stabilizer_table kW).1, ← Int.not_even_iff_odd, even_iff_two_dvd]

lemma sum_even_of_forall {l : List ℤ} (h : ∀ k ∈ l, Even k) : Even l.sum := by
  induction l with
  | nil => simp
  | cons a l ih =>
    rw [List.sum_cons]
    exact (h a (by simp)).add (ih fun k hk => h k (by simp [hk]))

/-- **Center selection rule.**  Let `kW` be odd and let all fields with vacuum values be
center-even, i.e. have even weight.  Then every superpotential mass entry between two
fields of equal center parity is forbidden, for every value of `τ`.  Hence the mass
matrix pairs center-even fermions (`𝓕₋`) only with center-odd fermions (`𝓕₊`). -/
theorem center_bipartite {kW : ℤ} (hW : Odd kW) {k₁ k₂ : ℤ} (h12 : Even (k₁ + k₂))
    (vev : List ℤ) (hvev : ∀ k ∈ vev, Even k) :
    Forbidden (reqWeight kW (k₁ :: k₂ :: vev)) := by
  apply forbidden_of_odd
  have he : Even (k₁ + (k₂ + vev.sum)) := by
    rw [← add_assoc]; exact h12.add (sum_even_of_forall hvev)
  simpa [reqWeight, List.sum_cons] using hW.sub_even he

/-! ## Modular zeros without a symmetry (Theorem `thm:gap`) -/

lemma sum_zero_of_forall {l : List ℤ} (h : ∀ k ∈ l, k = 0) : l.sum = 0 := by
  induction l with
  | nil => simp
  | cons a l ih =>
    rw [List.sum_cons, h a (by simp), ih fun k hk => h k (by simp [hk]), add_zero]

/-- **Modular-zero selection rule.**  Let `kW = -2`, let the two fields have weight `0` or
`-2`, and let all fields with vacuum values have weight `0`.  Then the superpotential mass
entry is forbidden iff the two fields have the same weight.  The forbidden entries are
the trivial zero `𝓜₋₂ = 0` (weight `0`–`0`) and the zero `𝓜₂ = 0` (weight `-2`–`-2`);
the entry between weights `0` and `-2` is allowed. -/
theorem gap_bipartite {k₁ k₂ : ℤ} (h₁ : k₁ = 0 ∨ k₁ = -2) (h₂ : k₂ = 0 ∨ k₂ = -2)
    (vev : List ℤ) (hvev : ∀ k ∈ vev, k = 0) :
    Forbidden (reqWeight (-2) (k₁ :: k₂ :: vev)) ↔ k₁ = k₂ := by
  have hs := sum_zero_of_forall hvev
  rcases h₁ with rfl | rfl <;> rcases h₂ with rfl | rfl <;>
    simp only [reqWeight, List.sum_cons, hs]
  · norm_num; exact forbidden_of_neg (by norm_num)
  · norm_num; exact not_forbidden_zero
  · norm_num; exact not_forbidden_zero
  · norm_num; exact forbidden_two

/-- The coupling `Hᵃ Pᵇ` (`H` of weight `0`, `P` of weight `-2`, `kW = -2`) requires
weight `2b - 2`. -/
lemma gap_monomial_weight (a b : ℕ) :
    reqWeight (-2) (List.replicate a 0 ++ List.replicate b (-2)) = 2 * b - 2 := by
  simp [reqWeight, List.sum_replicate]
  ring

/-- `H²`-type and `P²`-type terms are forbidden, while `H P`, `P³` (with `E₄`) and `P⁴`
(with `E₆`) are allowed. -/
theorem gap_couplings (a : ℕ) :
    Forbidden (reqWeight (-2) (List.replicate a 0 ++ List.replicate 0 (-2))) ∧
    ¬ Forbidden (reqWeight (-2) (List.replicate a 0 ++ List.replicate 1 (-2))) ∧
    Forbidden (reqWeight (-2) (List.replicate a 0 ++ List.replicate 2 (-2))) ∧
    ¬ Forbidden (reqWeight (-2) (List.replicate a 0 ++ List.replicate 3 (-2))) ∧
    ¬ Forbidden (reqWeight (-2) (List.replicate a 0 ++ List.replicate 4 (-2))) := by
  simp only [gap_monomial_weight]
  norm_num
  exact ⟨forbidden_of_neg (by norm_num), not_forbidden_zero, forbidden_two,
    not_forbidden_four, not_forbidden_six⟩

/-- No Abelian symmetry under which the vacuum is invariant (`q_H = 0`) allows `H P`, `P³`
and `P⁴` but forbids `P²`. -/
theorem no_abelian_symmetry {A : Type*} [AddCommGroup A] (qH qP qW : A) (hH : qH = 0)
    (hHP : qH + qP = qW) (h3 : 3 • qP = qW) (h4 : 4 • qP = qW) : 2 • qP = qW := by
  have hPW : qP = qW := by simpa [hH] using hHP
  have hP0 : qP = 0 := by
    have h : 3 • qP + qP = 3 • qP + 0 := by
      rw [add_zero, ← succ_nsmul]; exact h4.trans h3.symm
    exact add_left_cancel h
  rw [← hPW, hP0, smul_zero]

/-- In contrast, the `ℤ₄^R` with `q_H = 0` and `q_P = q_𝒲 = 2` forbids `P⁴`, which modular
invariance allows with the coefficient `E₆`. -/
theorem z4R_forbids_P4 : (4 * 2 : ZMod 4) ≠ 2 := by decide

/-! ## The toy model -/

/-- With `kW = -2` and `H` of weight `-4`, the coupling `tr Hᵐ` requires weight `4m - 2`. -/
lemma toy_weight (m : ℕ) : reqWeight (-2) (List.replicate m (-4)) = 4 * m - 2 := by
  simp [reqWeight, List.sum_replicate]
  ring

/-- **Toy model.**  For `kW = -2` and a `24`-plet `H` of weight `-4`, a term linear in `H` is
forbidden, while `tr H²` and `tr H³` come with one-dimensional spaces of coefficients
(spanned by `E₆` and `E₄ E₆`).  Hence the superpotential up to cubic order is
`𝓜 E₆ tr H² + λ E₄ E₆ tr H³`. -/
theorem toy_model :
    Forbidden (reqWeight (-2) (List.replicate 1 (-4))) ∧
    Module.rank ℂ (ModularForm 𝒮ℒ (reqWeight (-2) (List.replicate 2 (-4)))) = 1 ∧
    Module.rank ℂ (ModularForm 𝒮ℒ (reqWeight (-2) (List.replicate 3 (-4)))) = 1 := by
  simp only [toy_weight]
  norm_num
  exact ⟨forbidden_two, ModularForm.levelOne_weight_six_rank_one, rank_weight_ten⟩

end Modular

/-! ## Axiom audit -/

#print axioms Modular.stabilizer_phases
#print axioms Modular.stabilizer_selection_rule
#print axioms Modular.center_stabilizer
#print axioms Modular.S_stabilizer
#print axioms Modular.negST_stabilizer
#print axioms Modular.stabilizer_table
#print axioms Modular.center_is_R
#print axioms Modular.center_bipartite
#print axioms Modular.gap_bipartite
#print axioms Modular.gap_couplings
#print axioms Modular.no_abelian_symmetry
#print axioms Modular.toy_model


==> anc/RNoGoAbstract.lean <==
import Mathlib

/-!
# The abstract R-symmetry no-go theorem (RNoGoAbstract)

The abstract no-go theorem (`no_go`, `no_go_of_Lplus_ne`) for an unbroken R-symmetry `r` with
phase ζ on theta, ζ^2 ≠ 1, and its SU(5) corollary `SU5.no_exact_MSSM`.

Notation: `B ⊇ G₀` is a compact connected group commuting with `r`, `T₀` a maximal torus of
`G₀`, `Δ0` the roots of `G₀`; `W` stands for Weyl(B,T₀) = N_B(T₀)/C_B(T₀); `Fm`, `Fp` are
the fermion sectors 𝓕₋, 𝓕₊ with r-phase ζ⁻¹, ζ.
Conventions: `Lplus χ` = L₊(−χ), the number of massless 𝓕₊ fermions at weight −χ;
the Weyl action on weights is (w·χ)(t) = χ(n⁻¹ t n) for a representative n of w.
Physics inputs enter only as hypotheses or structure fields; the file declares no axioms.
-/

namespace RNoGoAbstract

universe u uw x y v

/-! ## Orbit lemma -/

/-- **Orbit lemma.**  A function `f` invariant under every `g : W` cannot change value along an
orbit.  Physically: a Weyl-invariant quantity (the index) takes one value on a Weyl orbit. -/
theorem orbit_contradiction {W X : Type*} (act : W → X → X) (f : X → ℤ)
    (hf : ∀ g x, f (act g x) = f x) (g : W) (x : X) (h : f (act g x) ≠ f x) : False :=
  h (hf g x)

/-! ## Weight spaces and Weyl intertwiners -/

section Weights

variable {X : Type*} [AddCommGroup X] {W : Type*} [Group W]

/-- The Weyl action commutes with negation of weights: `w·(-χ) = -(w·χ)`.
Physics: the conjugate representation has the negated weights, Weyl-equivariantly. -/
lemma act_neg (act : W →* AddMonoid.End X) (w : W) (χ : X) : act w (-χ) = -(act w χ) :=
  map_neg (act w) χ

/-- The inverse Weyl element undoes the Weyl action: `w⁻¹·(w·χ) = χ`. -/
lemma act_inv_act (act : W →* AddMonoid.End X) (w : W) (χ : X) : act w⁻¹ (act w χ) = χ := by
  calc act w⁻¹ (act w χ) = (act w⁻¹ * act w) χ := rfl
    _ = act (w⁻¹ * w) χ := by rw [map_mul]
    _ = χ := by rw [inv_mul_cancel, map_one]; rfl

end Weights

section Torus

variable {K : Type*} [Field K] {X : Type*} [AddCommGroup X] {W : Type*} [Group W]
  {T : Type*} [Group T]

/-- Characters are compatible with the Weyl action: `chr χ ((wt w)⁻¹ t) = chr (w·χ) t`, i.e.
`(w·χ)(t) = χ(n⁻¹ t n)` for `wt w t = n t n⁻¹` the Weyl action on the torus. -/
def CharCompat (act : W →* AddMonoid.End X) (chr : X → T → K) (wt : W →* MulAut T) : Prop :=
  ∀ w χ t, chr χ ((wt w)⁻¹ t) = chr (act w χ) t

/-- `wt w⁻¹ t = (wt w)⁻¹ t`: the Weyl action on the torus is a group action. -/
lemma wt_inv_apply (wt : W →* MulAut T) (w : W) (t : T) : wt w⁻¹ t = (wt w)⁻¹ t := by
  rw [map_inv]

variable {V : Type*} [AddCommGroup V] [Module K V]

/-- The weight space `V_χ = {v | ρ(t) v = χ(t) v for all t}` of a torus representation `ρ`:
the fields with definite `T₀`-charge `χ`. -/
def weightSpace (chr : X → T → K) (ρ : T →* (V →ₗ[K] V)) (χ : X) : Submodule K V where
  carrier := {v | ∀ t, ρ t v = chr χ t • v}
  zero_mem' := by intro t; simp
  add_mem' := by
    intro a b ha hb t
    simp [map_add, ha t, hb t, smul_add]
  smul_mem' := by
    intro c v hv t
    simp [hv t, smul_comm c]

/-- Weyl intertwiner: `n` is the action on `V` of a representative of `w` in `N_B(T₀)`, so
`n (t·v) = (n t n⁻¹)·(n v)`; it exists since the fields form `B`-representations. -/
def IsIntertwiner (wt : W →* MulAut T) (ρ : T →* (V →ₗ[K] V)) (w : W) (n : V ≃ₗ[K] V) : Prop :=
  ∀ t v, n (ρ t v) = ρ (wt w t) (n v)

variable {act : W →* AddMonoid.End X} {chr : X → T → K} {wt : W →* MulAut T}
  {ρ : T →* (V →ₗ[K] V)} {w : W} {n : V ≃ₗ[K] V}

/-- **Helper (used for both `n` and `n.symm`).**  An intertwiner for `w` maps the `χ`-weight
space into the `w·χ`-weight space. -/
lemma map_mem_weightSpace (hc : CharCompat act chr wt) (hn : IsIntertwiner wt ρ w n)
    {χ : X} {v : V} (hv : v ∈ weightSpace chr ρ χ) : n v ∈ weightSpace chr ρ (act w χ) := by
  intro t
  -- apply `hn` at the torus element `(wt w)⁻¹ t`, so that `wt w ((wt w)⁻¹ t) = t`
  have h := hn ((wt w)⁻¹ t) v
  rw [MulAut.apply_inv_self, hv, map_smul, hc] at h
  exact h.symm

/-- The inverse of an intertwiner for `w` is an intertwiner for `w⁻¹`. -/
lemma isIntertwiner_symm (hn : IsIntertwiner wt ρ w n) : IsIntertwiner wt ρ w⁻¹ n.symm := by
  intro t v
  apply n.injective
  have h := hn (wt w⁻¹ t) (n.symm v)
  rw [wt_inv_apply, MulAut.apply_inv_self] at h
  simpa using h.symm

/-- **Weight spaces are carried onto each other.**  `n` maps the `χ`-weight space *onto* the
`w·χ`-weight space. -/
theorem weightSpace_map_eq (hc : CharCompat act chr wt) (hn : IsIntertwiner wt ρ w n) (χ : X) :
    (weightSpace chr ρ χ).map (n : V →ₗ[K] V) = weightSpace chr ρ (act w χ) := by
  apply le_antisymm
  · rintro _ ⟨v, hv, rfl⟩
    exact map_mem_weightSpace hc hn hv
  · intro u hu
    -- `n.symm u` lies in `V_{w⁻¹·(w·χ)} = V_χ` by the same helper for `w⁻¹`
    have h := map_mem_weightSpace hc (isIntertwiner_symm hn) hu
    rw [act_inv_act] at h
    exact ⟨n.symm u, h, by simp⟩

/-- `T₀`-weight multiplicities are `Weyl(B,T₀)`-invariant: `dim V_{w·χ} = dim V_χ`, for whole
`T₀`-weight spaces (so several `B`-weights with the same restriction are covered). -/
theorem finrank_weightSpace_act (hc : CharCompat act chr wt) (hn : IsIntertwiner wt ρ w n)
    (χ : X) :
    Module.finrank K (weightSpace chr ρ (act w χ)) = Module.finrank K (weightSpace chr ρ χ) := by
  rw [← weightSpace_map_eq hc hn]
  exact LinearEquiv.finrank_map_eq n (weightSpace chr ρ χ)

end Torus

/-! ## Selection rule -/

/-- **Selection rule.**  If `ζ^2 ≠ 1` then `ζ⁻¹ζ⁻¹ ≠ 1` and `ζζ ≠ 1`: like-sector mass terms
(`Fm–Fm`, `Fp–Fp`) are forbidden, so the mass map is bipartite, `Fm → Fp^∨`. -/
theorem selection_rule {G : Type*} [Group G] (ζ : G) (h : ζ ^ 2 ≠ 1) :
    ζ⁻¹ * ζ⁻¹ ≠ 1 ∧ ζ * ζ ≠ 1 := by
  have h2 : ζ * ζ ≠ 1 := by rwa [← pow_two]
  refine ⟨fun h1 => h2 ?_, h2⟩
  -- `ζ⁻¹ * ζ⁻¹ = (ζ * ζ)⁻¹`
  rw [← mul_inv_rev] at h1
  exact inv_eq_one.1 h1

/-! ## The fermion system and its index -/

/-- Fermion system (𝓕₋, 𝓕₊) with `T₀`-action and Weyl intertwiners.  The type of `M` is modelling
input: bipartite from `ζ^2 ≠ 1` (`selection_rule`), weight-by-weight from `T₀`-invariance. -/
structure RFermionSystem {K : Type u} [Field K] {X : Type uw} [AddCommGroup X]
    {W : Type x} [Group W] (act : W →* AddMonoid.End X) {T : Type y} [Group T]
    (chr : X → T → K) (wt : W →* MulAut T) where
  /-- 𝓕₋: fermions with r-phase ζ⁻¹ (f = -1 for Z_M^R). -/
  Fm : Type v
  /-- 𝓕₊: fermions with r-phase ζ, incl. all gauginos (f = +1 for Z_M^R). -/
  Fp : Type v
  [addCommGroupFm : AddCommGroup Fm]
  [moduleFm : Module K Fm]
  [finiteFm : FiniteDimensional K Fm]
  [addCommGroupFp : AddCommGroup Fp]
  [moduleFp : Module K Fp]
  [finiteFp : FiniteDimensional K Fp]
  /-- Torus action on `Fm`. -/
  ρm : T →* (Fm →ₗ[K] Fm)
  /-- Torus action on `Fp`. -/
  ρp : T →* (Fp →ₗ[K] Fp)
  /-- Weyl intertwiner on `Fm`: representative of `w` in `N_B(T₀)`. -/
  nm : W → (Fm ≃ₗ[K] Fm)
  /-- `nm w` intertwines the torus action on `Fm`. -/
  hnm : ∀ w, IsIntertwiner wt ρm w (nm w)
  /-- Weyl intertwiner on `Fp`: representative of `w` in `N_B(T₀)`. -/
  np : W → (Fp ≃ₗ[K] Fp)
  /-- `np w` intertwines the torus action on `Fp`. -/
  hnp : ∀ w, IsIntertwiner wt ρp w (np w)
  /-- Mass block at `T₀`-weight `χ`: `Fm(χ) → (Fp(-χ))^∨`. -/
  M : ∀ χ : X, weightSpace chr ρm χ →ₗ[K] Module.Dual K (weightSpace chr ρp (-χ))

attribute [instance] RFermionSystem.addCommGroupFm RFermionSystem.moduleFm
  RFermionSystem.finiteFm RFermionSystem.addCommGroupFp RFermionSystem.moduleFp
  RFermionSystem.finiteFp

namespace RFermionSystem

variable {K : Type u} [Field K] {X : Type uw} [AddCommGroup X] {W : Type x} [Group W]
  {act : W →* AddMonoid.End X} {T : Type y} [Group T] {chr : X → T → K} {wt : W →* MulAut T}
  (S : RFermionSystem.{u, uw, x, y, v} act chr wt)

/-- `Lminus χ = dim ker (M χ)`: number of massless `Fm` fermions at weight `χ`. -/
noncomputable def Lminus (χ : X) : ℕ := Module.finrank K (LinearMap.ker (S.M χ))

/-- `Lplus χ = dim coker (M χ)` = L₊(-χ): number of massless `Fp` fermions at weight `-χ`. -/
noncomputable def Lplus (χ : X) : ℕ :=
  Module.finrank K (Module.Dual K (weightSpace chr S.ρp (-χ)) ⧸ LinearMap.range (S.M χ))

/-- Index at `χ`: massless `Fm` fermions at `χ` minus massless `Fp` fermions at `-χ`. -/
noncomputable def index (χ : X) : ℤ := (S.Lminus χ : ℤ) - (S.Lplus χ : ℤ)

/-- Rank–nullity: `index χ = dim Fm(χ) - dim Fp(-χ)`, independent of the mass matrix. -/
theorem index_eq (χ : X) :
    S.index χ = (Module.finrank K (weightSpace chr S.ρm χ) : ℤ)
      - Module.finrank K (weightSpace chr S.ρp (-χ)) := by
  have h1 := LinearMap.finrank_range_add_finrank_ker (S.M χ)  -- range + ker = dim Fm(χ)
  have h2 := Submodule.finrank_quotient_add_finrank (LinearMap.range (S.M χ))
    -- coker + range = dim of the dual
  have h3 := Subspace.dual_finrank_eq (K := K) (V := weightSpace chr S.ρp (-χ))
  unfold index Lminus Lplus
  omega

/-- Weyl invariance of the index: `index (w·χ) = index χ`. -/
theorem index_act (hc : CharCompat act chr wt) {w : W} {χ : X} :
    S.index (act w χ) = S.index χ := by
  rw [S.index_eq, S.index_eq, finrank_weightSpace_act hc (S.hnm w) χ, ← act_neg,
    finrank_weightSpace_act hc (S.hnp w) (-χ)]

end RFermionSystem

/-! ## The abstract no-go theorem -/

section Main

variable {K : Type u} [Field K] {X : Type uw} [AddCommGroup X] {W : Type x} [Group W]
  {act : W →* AddMonoid.End X} {T : Type y} [Group T] {chr : X → T → K} {wt : W →* MulAut T}

/-- No massless `Fm` at `β`, `w·β` forces `Lplus β = Lplus (w·β)` (index invariance). -/
theorem no_go_of_Lplus_ne (S : RFermionSystem.{u, uw, x, y, v} act chr wt)
    (hc : CharCompat act chr wt) (β : X) (w : W)
    (ha : S.Lminus β = 0 ∧ S.Lminus (act w β) = 0)
    (hne : S.Lplus β ≠ S.Lplus (act w β)) : False := by
  refine orbit_contradiction (fun g x => act g x) S.index
    (fun g x => S.index_act hc (w := g) (χ := x)) w β ?_
  intro h
  apply hne
  simp only [RFermionSystem.index, ha.1, ha.2] at h
  omega

open Classical in
/-- **The no-go theorem.** An unbroken root `β ∈ Δ0` with Weyl image `w·β ∉ Δ0`, no massless `Fm`
at `β`, `w·β`, and `Lplus β = 1`, `Lplus (w·β) = 0` (`G₀` gauginos) contradict invariance. -/
theorem no_go (S : RFermionSystem.{u, uw, x, y, v} act chr wt) (hc : CharCompat act chr wt)
    (Δ0 : Set X) (β : X) (hβ : β ∈ Δ0) (w : W) (hw : act w β ∉ Δ0)
    (ha : S.Lminus β = 0 ∧ S.Lminus (act w β) = 0)
    (hb : ∀ χ ∈ ({β, act w β} : Set X), S.Lplus χ = if χ ∈ Δ0 then 1 else 0) : False := by
  -- evaluate (b) at `β` (uses `hβ`) and at `w·β` (uses `hw`)
  have h1 : S.Lplus β = 1 := by
    rw [hb β (Set.mem_insert _ _)]; simp [hβ]
  have h2 : S.Lplus (act w β) = 0 := by
    rw [hb (act w β) (Set.mem_insert_of_mem _ rfl)]; simp [hw]
  exact no_go_of_Lplus_ne S hc β w ha (by rw [h1, h2]; decide)

end Main

/-! ## 5-ality kills hypothesis (a) -/

section CentralSing

variable {K : Type u} [Field K] {X : Type uw} [AddCommGroup X] {W : Type x} [Group W]
  {act : W →* AddMonoid.End X} {T : Type y} [Group T] {chr : X → T → K} {wt : W →* MulAut T}
  {A : Type*} [AddCommGroup A]

/-- If massless `Fm` fermions are light or singlet (`Sing`), `z` is nontrivial on light weights,
trivial at `β`, and `β ∉ Sing`, then `Lminus β = 0`. -/
theorem Lminus_eq_zero_of_z' (S : RFermionSystem.{u, uw, x, y, v} act chr wt)
    {z : X →+ A} {Light Sing : Set X} {β : X}
    (minus_content : ∀ χ, 0 < S.Lminus χ → χ ∈ Light ∨ χ ∈ Sing)
    (hz : ∀ χ ∈ Light, z χ ≠ 0) (hβz : z β = 0) (hβS : β ∉ Sing) : S.Lminus β = 0 := by
  by_contra hne
  rcases minus_content β (Nat.pos_of_ne_zero hne) with h | h
  · exact hz β h hβz   -- a light weight would have `z β ≠ 0`
  · exact hβS h        -- a singlet weight is excluded by hypothesis

end CentralSing

/-! ## SU(5) -/

namespace SU5

/-! ### Weights, roots and the S₅ action -/

/-- A weight of the diagonal torus of `U(5)`: an integer vector in `ℤ⁵`. -/
abbrev Weight := Fin 5 → ℤ

/-- The basis weight `eᵢ` (weight of the `i`-th component of the fundamental `5`). -/
def e (i : Fin 5) : Weight := Pi.single i 1

/-- The root `eᵢ - eⱼ` of `SU(5)` (weight of a gauge boson / gaugino). -/
def root (i j : Fin 5) : Weight := e i - e j

/-- The Weyl group `S₅` acts on weights by permuting coordinates: `(σ·χ)ₖ = χ(σ⁻¹ k)`. -/
def weylAct (σ : Equiv.Perm (Fin 5)) (χ : Weight) : Weight := fun k => χ (σ.symm k)

/-- The Weyl action sends the basis weight `eᵢ` to `e_{σ i}`. -/
lemma weylAct_e (σ : Equiv.Perm (Fin 5)) (i : Fin 5) : weylAct σ (e i) = e (σ i) := by
  funext k
  -- `σ⁻¹ k = i ↔ k = σ i`
  simp [weylAct, e, Pi.single_apply, Equiv.symm_apply_eq]

/-- The Weyl action is compatible with subtraction. -/
lemma weylAct_sub (σ : Equiv.Perm (Fin 5)) (χ ψ : Weight) :
    weylAct σ (χ - ψ) = weylAct σ χ - weylAct σ ψ := rfl

/-- The Weyl group sends the root `eᵢ - eⱼ` to the root `e_{σ i} - e_{σ j}`. -/
lemma weylAct_root (σ : Equiv.Perm (Fin 5)) (i j : Fin 5) :
    weylAct σ (root i j) = root (σ i) (σ j) := by
  rw [root, weylAct_sub, weylAct_e, weylAct_e]; rfl

/-- The transposition `(1 3)` sends `root 0 1` to `root 0 3`.  Here `root 0 1` is an `SU(3)`
colour root (unbroken by `SU(5) → SM`), while `root 0 3` is an `X,Y`-boson weight (broken). -/
lemma weylAct_swap_root : weylAct (Equiv.swap 1 3) (root 0 1) = root 0 3 := by
  rw [weylAct_root]; congr 1

/-- **Roots are determined by their indices.**  `eᵢ - eⱼ = e_k - e_l` with `i ≠ j` forces
`i = k` and `j = l` (read off the coordinates at `i` and `j`). -/
lemma root_inj {i j k l : Fin 5} (hij : i ≠ j) (h : root i j = root k l) : i = k ∧ j = l := by
  have h1 := congrFun h i
  have h2 := congrFun h j
  simp only [root, e, Pi.sub_apply, Pi.single_apply] at h1 h2
  -- case split on which of the indices coincide; each case is linear arithmetic
  by_cases hik : i = k <;> by_cases hjl : j = l <;> by_cases hil : i = l <;>
    by_cases hjk : j = k <;> simp [hij, hik, hjl, hil, hjk] at h1 h2 ⊢ <;> omega

/-! ### 5-ality and MSSM weights -/

/-- The `U(1)` part of the `U(5)` torus: the weight `(n,n,n,n,n)`. -/
def diag (n : ℤ) : Weight := fun _ => n

/-- The 5-ality of a weight: the sum of its coordinates, modulo 5. -/
def fiveality (χ : Weight) : ZMod 5 := ∑ k, (χ k : ZMod 5)

/-- The weights of the `5, 5̄, 10, 10̄`, up to adding a multiple of the `U(1)` diagonal. -/
def IsMSSMWeight (χ : Weight) : Prop :=
  ∃ n : ℤ, (∃ i, χ = e i + diag n) ∨ (∃ i, χ = -e i + diag n) ∨
    (∃ i j, i ≠ j ∧ χ = e i + e j + diag n) ∨ (∃ i j, i ≠ j ∧ χ = -(e i + e j) + diag n)

/-- The weights of the gauge singlets (invisible to the `SU(5)` torus): `χ = diag n`. -/
def IsSingletWeight (χ : Weight) : Prop := ∃ n : ℤ, χ = diag n

/-- 5-ality is additive. -/
lemma fiveality_add (χ ψ : Weight) : fiveality (χ + ψ) = fiveality χ + fiveality ψ := by
  simp [fiveality, Finset.sum_add_distrib]

/-- 5-ality of a negative. -/
lemma fiveality_neg (χ : Weight) : fiveality (-χ) = -fiveality χ := by
  simp [fiveality, Finset.sum_neg_distrib]

/-- The basis weight `eᵢ` has 5-ality 1. -/
lemma fiveality_e (i : Fin 5) : fiveality (e i) = 1 := by
  simp [fiveality, e, Pi.single_apply]

/-- 5-ality of a root is `0`. -/
lemma fiveality_root (i j : Fin 5) : fiveality (root i j) = 0 := by
  have : root i j = e i + -e j := sub_eq_add_neg _ _
  rw [this, fiveality_add, fiveality_neg, fiveality_e, fiveality_e]; ring

/-- The `U(1)` diagonal is 5-ality neutral: `fiveality (diag n) = 5n = 0` mod 5. -/
lemma fiveality_diag (n : ℤ) : fiveality (diag n) = 0 := by
  have h5 : (5 : ZMod 5) = 0 := by decide
  simp [fiveality, diag, h5]

/-- Every MSSM weight has non-zero 5-ality (it is `1, -1, 2, -2`). -/
lemma fiveality_mssm_ne_zero {χ : Weight} (h : IsMSSMWeight χ) : fiveality χ ≠ 0 := by
  obtain ⟨n, ⟨i, rfl⟩ | ⟨i, rfl⟩ | ⟨i, j, -, rfl⟩ | ⟨i, j, -, rfl⟩⟩ := h <;>
    simp only [fiveality_add, fiveality_neg, fiveality_e, fiveality_diag] <;> decide

/-- A root is not a singlet weight: its entries at `i` and `j` are `1` and `-1`, different. -/
lemma root_not_singlet {i j : Fin 5} (hij : i ≠ j) : ¬ IsSingletWeight (root i j) := by
  rintro ⟨n, hn⟩
  have h1 := congrFun hn i
  have h2 := congrFun hn j
  simp [root, e, diag, hij, hij.symm] at h1 h2
  omega

/-! ### Torus and characters -/

/-- The diagonal torus of `U(5)` over `K`. -/
abbrev Torus (K : Type*) [Field K] := Fin 5 → Kˣ

/-- The character `t ↦ ∏ₖ tₖ^{χₖ}` of the torus with weight `χ`. -/
def charOf {K : Type*} [Field K] (χ : Weight) (t : Torus K) : K :=
  ∏ k, ((t k : Kˣ) : K) ^ (χ k)

/-- **Reindexing lemma.**  Permuting the torus coordinates by `σ` corresponds to the Weyl
action on weights: `χ(t∘σ) = (σ·χ)(t)`, where `(t∘σ) k = t (σ k)`. -/
lemma charOf_perm {K : Type*} [Field K] (σ : Equiv.Perm (Fin 5)) (χ : Weight) (t : Torus K) :
    charOf χ (fun k => t (σ k)) = charOf (weylAct σ χ) t := by
  unfold charOf weylAct
  -- reindex the product along `σ`
  rw [← Equiv.prod_comp σ (fun m => ((t m : Kˣ) : K) ^ (χ (σ.symm m)))]
  simp

/-! ### The SU(5) Weyl action -/

/-- **The Weyl group `S₅` acting on weights** as a monoid homomorphism into additive
endomorphisms: `su5Act σ χ = weylAct σ χ`. -/
def su5Act : Equiv.Perm (Fin 5) →* AddMonoid.End Weight where
  toFun σ := { toFun := weylAct σ, map_zero' := rfl, map_add' := fun _ _ => rfl }
  map_one' := by
    refine AddMonoidHom.ext fun χ => funext fun k => ?_
    show χ ((1 : Equiv.Perm (Fin 5)).symm k) = χ k
    rfl
  map_mul' σ τ := by
    -- `weylAct (σ*τ) = weylAct σ ∘ weylAct τ`
    refine AddMonoidHom.ext fun χ => funext fun k => ?_
    show χ ((σ * τ).symm k) = χ (τ.symm (σ.symm k))
    rfl

/-- `su5Act σ χ` unfolds to `weylAct σ χ`. -/
@[simp] lemma su5Act_apply (σ : Equiv.Perm (Fin 5)) (χ : Weight) :
    su5Act σ χ = weylAct σ χ := rfl

/-- **The Weyl action on the torus**: `su5Wt σ t = fun k => t (σ.symm k)` (permutation of the
diagonal entries, i.e. conjugation by a permutation matrix). -/
def su5Wt {K : Type*} [Field K] : Equiv.Perm (Fin 5) →* MulAut (Torus K) where
  toFun σ :=
    { toFun := fun t k => t (σ.symm k)
      invFun := fun t k => t (σ k)
      left_inv := fun t => by funext k; simp
      right_inv := fun t => by funext k; simp
      map_mul' := fun _ _ => rfl }
  map_one' := by
    ext t k
    rfl
  map_mul' σ τ := by
    ext t k
    simp [Equiv.Perm.mul_def]

/-- The inverse of `su5Wt σ` is `t ↦ (k ↦ t (σ k))`. -/
lemma su5Wt_inv_apply {K : Type*} [Field K] (σ : Equiv.Perm (Fin 5)) (t : Torus K) :
    (su5Wt σ)⁻¹ t = fun k => t (σ k) := rfl

/-- **Characters are compatible with the SU(5) Weyl action**: `χ(n⁻¹ t n) = (σ·χ)(t)`, the
reindexing lemma `charOf_perm`. -/
theorem su5_charCompat {K : Type*} [Field K] : CharCompat su5Act (charOf (K := K)) su5Wt := by
  intro σ χ t
  rw [su5Wt_inv_apply, su5Act_apply]
  exact charOf_perm σ χ t

/-! ### Roots and unbroken roots -/

/-- The 20 roots `eᵢ - eⱼ`, `i ≠ j`, of `SU(5)` (nonzero `T₀`-weights of `Lie SU(5)`). -/
def rootSet : Set Weight := {χ | ∃ i j, i ≠ j ∧ χ = root i j}

/-- The colour indices: `0, 1, 2` (the `SU(3)` block); `3, 4` form the `SU(2)` block. -/
def colour (i : Fin 5) : Prop := i.val < 3

/-- Decidability of `colour`. -/
instance : DecidablePred colour := fun i => inferInstanceAs (Decidable (i.val < 3))

/-- `(i, j)` is an index pair for a root of `SU(3)×SU(2)`: distinct and in the same block. -/
def IsSMIndex (i j : Fin 5) : Prop := i ≠ j ∧ (colour i ↔ colour j)

/-- The 8 roots of `SU(3)×SU(2) ⊂ SU(5)` (6 of `SU(3)`, 2 of `SU(2)`): the unbroken roots
`Δ0`. -/
def unbrokenSet : Set Weight := {χ | ∃ i j, IsSMIndex i j ∧ χ = root i j}

/-- `root 0 1` (an `SU(3)` colour root) is unbroken. -/
lemma root01_mem : root 0 1 ∈ unbrokenSet := ⟨0, 1, ⟨by decide, by decide⟩, rfl⟩

/-- `root 0 3` (an `X,Y` weight, colour–weak mixed) is **not** unbroken: by `root_inj` the
indices would be `(0,3)`, which are in different blocks. -/
lemma root03_not_mem : root 0 3 ∉ unbrokenSet := by
  rintro ⟨i, j, ⟨_, hc⟩, h⟩
  obtain ⟨rfl, rfl⟩ := root_inj (by decide) h
  revert hc
  decide

/-! ### 5-ality as a homomorphism -/

/-- **5-ality as a homomorphism** `Weight →+ ZMod 5`: the action of a central element of `SU(5)`
on `T₀`-weights. -/
def fivealityHom : Weight →+ ZMod 5 where
  toFun := fiveality
  map_zero' := by simp [fiveality]
  map_add' := fiveality_add

/-- 5-ality is trivial on every root. -/
lemma fivealityHom_rootSet : ∀ χ ∈ rootSet, fivealityHom χ = 0 := by
  rintro _ ⟨i, j, -, rfl⟩
  exact fiveality_root i j

/-- 5-ality is nontrivial on every MSSM (light non-singlet) weight. -/
lemma fivealityHom_mssm : ∀ χ ∈ {χ | IsMSSMWeight χ}, fivealityHom χ ≠ 0 :=
  fun _ h => fiveality_mssm_ne_zero h

/-! ### No exact MSSM -/

/-- **No exact MSSM** in SU(5): MSSM-or-singlet massless `Fm` fermions, only the `SU(3)` gaugino
at `-(e₀-e₁)` and no massless `Fp` fermion at `-(e₀-e₃)` are contradictory. -/
theorem no_exact_MSSM {K : Type*} [Field K] (S : RFermionSystem (su5Act) (charOf (K := K)) su5Wt)
    (minus_content : ∀ χ, 0 < S.Lminus χ → IsMSSMWeight χ ∨ IsSingletWeight χ)
    (plus_unbroken : S.Lplus (root 0 1) = 1)
    (plus_broken : S.Lplus (root 0 3) = 0) : False := by
  -- (a) at a root `root i j`: no light field there (5-ality), no singlet there
  have ha : ∀ i j : Fin 5, i ≠ j → S.Lminus (root i j) = 0 := fun i j hij =>
    Lminus_eq_zero_of_z' (Light := {χ | IsMSSMWeight χ}) (Sing := {χ | IsSingletWeight χ})
      (z := fivealityHom) S minus_content fivealityHom_mssm
      (fivealityHom_rootSet _ ⟨i, j, hij, rfl⟩) (root_not_singlet hij)
  -- the abstract no-go with `Δ0 = unbrokenSet`, `β = e₀-e₁`, `w = (1 3)`
  refine _root_.RNoGoAbstract.no_go S su5_charCompat unbrokenSet (root 0 1) root01_mem
    (Equiv.swap 1 3)
    (by rw [su5Act_apply, weylAct_swap_root]; exact root03_not_mem)
    ⟨ha 0 1 (by decide), by rw [su5Act_apply, weylAct_swap_root]; exact ha 0 3 (by decide)⟩ ?_
  intro χ hχ
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff, su5Act_apply, weylAct_swap_root] at hχ
  rcases hχ with rfl | rfl
  · simp [plus_unbroken, root01_mem]
  · simp [plus_broken, root03_not_mem]

end SU5

/-! ## Axiom audit -/

#print axioms orbit_contradiction
#print axioms finrank_weightSpace_act
#print axioms RFermionSystem.index_eq
#print axioms RFermionSystem.index_act
#print axioms selection_rule
#print axioms no_go_of_Lplus_ne
#print axioms no_go
#print axioms Lminus_eq_zero_of_z'
#print axioms SU5.su5_charCompat
#print axioms SU5.no_exact_MSSM

end RNoGoAbstract

